A Hybrid Cache Architecture for Meeting Per-Tenant Performance Goals in a Private Cloud

The in-memory cache system is an important component in a cloud for the data access performance. As the tenants may have different performance goals for data access depending on the nature of their tasks, effectively managing the memory cache is a crucial concern in such a shared computing environment. Two extreme methods for managing the memory cache are unlimited sharing and complete isolation, both of which would be inefficient with the expensive storage complexity to meet the per-tenant performance requirement. In this paper, we present a new cache model that incorporates global caching (based on unlimited sharing) and static caching (offering complete isolation) for a private cloud, in which it is critical to offer the guaranteed performance while minimizing the operating cost. This paper also presents a cache insertion algorithm tailored to the proposed cache model. From an extensive set of experiments conducted on the simulation and emulation settings, the results confirm the validity of the presented cache architecture and insertion algorithm showing the optimized use of the cache space for meeting the per-tenant performance requirement.

==> rename.sh <==
mv Fig.1a.png global_cache.png
mv Fig.1b.png static_cache.png
mv Fig.2a.png global_cache_ex2.png
mv Fig.2b.png static_cache_ex2.png
mv Fig.3.png ewma.png
mv Fig.4.png our_cache_ex2.png
mv Fig.5a.png global_hr.png
mv Fig.5b.png global_usage.png
mv Fig.5c.png fair_hr.png
mv Fig.5d.png fair_usage.png
mv Fig.6a.png selfish_hr.png
mv Fig.6b.png selfish_usage.png
mv Fig.7a.png fair_hr_60p.png
mv Fig.7b.png selfish_hr_60p.png
mv Fig.8.png hybrid_arch2.png
mv Fig.9a.png global_6000.png
mv Fig.9b.png static_6000.png
mv Fig.9c.png fair_6000.png
mv Fig.9d.png selfish_6000.png
mv Fig.10a.png global_6000_5to1.png
mv Fig.10b.png static_6000_5to1.png
mv Fig.10c.png fair_6000_5to1.png
mv Fig.10d.png selfish_6000_5to1.png
mv Fig.11a.png global_11000_ignite_soft.png
mv Fig.11b.png static_11000_ignite_soft.png
mv Fig.11c.png fair_11000_ignite_soft.png
mv Fig.12a.png fair_11000_ignite_soft_3tenants.png
mv Fig.12b.png selfish_11000_ignite_soft_3tenants.png
mv Fig.13a.png fair_11000_ignite_hard_3tenants.png
mv Fig.13b.png selfish_11000_ignite_hard_3tenants.png


